Nontrivial topological phases in "Zig-Zag" arrays of polarization transmons

In recent years, quantum simulators of topological models have been extensively studied across a variety of platforms and regimes. A new promising research direction makes use of meta-atoms with multiple intrinsic degrees of freedom, which to date have been predominantly studied in the classical regime. Here, we propose a superconducting quantum simulator to study an extension of the well-known "Zig-Zag" model with long-range cross-polarization couplings using polarization transmons hosting degenerate dipole orbitals. We map the phase transitions of the extended "Zig-Zag" model both numerically and analytically using inverse participation ratios and topological invariants. We demonstrate the existence of in-gap localized trivial and Tamm edge states. With linearized meta-atoms, we show via electromagnetic modeling that the proposed arrangement closely reproduces the extended "Zig-Zag" model. This work paves the way towards experimental investigation of the previously inaccessible topological quantum many-body phenomena.

==> anc/supplementary.bbl <==
%apsrev4-2.bst 2019-01-14 (MD) hand-edited version of apsrev4-1.bst
%Control: key (0)
%Control: author (8) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (0) allowed
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{2}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{https://doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Olekhno}\ \emph {et~al.}(2020)\citenamefont {Olekhno}, \citenamefont {Kretov}, \citenamefont {Stepanenko}, \citenamefont {Ivanova}, \citenamefont {Yaroshenko}, \citenamefont {Puhtina}, \citenamefont {Filonov}, \citenamefont {Cappello}, \citenamefont {Matekovits},\ and\ \citenamefont {Gorlach}}]{Olekhno2020}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {N.}~\bibnamefont {Olekhno}}, \bibinfo {author} {\bibfnamefont {E.}~\bibnamefont {Kretov}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Stepanenko}}, \bibinfo {author} {\bibfnamefont {P.}~\bibnamefont {Ivanova}}, \bibinfo {author} {\bibfnamefont {V.}~\bibnamefont {Yaroshenko}}, \bibinfo {author} {\bibfnamefont {E.}~\bibnamefont {Puhtina}}, \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont {Filonov}}, \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont {Cappello}}, \bibinfo {author} {\bibfnamefont {L.}~\bibnamefont {Matekovits}},\ and\ \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Gorlach}},\ }\bibfield  {title} {\bibinfo {title} {Topological edge states of interacting photon pairs emulated in a topolectrical circuit},\ }\href {https://doi.org/10.1038/s41467-020-14994-7} {\bibfield  {journal} {\bibinfo  {journal} {Nature Communications}\ }\textbf {\bibinfo {volume} {11}} (\bibinfo {year} {2020})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Konopleva}\ \emph {et~al.}(ress)\citenamefont {Konopleva}, \citenamefont {Fedorov},\ and\ \citenamefont {Astafiev}}]{radiophysics}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {E.}~\bibnamefont {Konopleva}}, \bibinfo {author} {\bibfnamefont {G.}~\bibnamefont {Fedorov}},\ and\ \bibinfo {author} {\bibfnamefont {O.}~\bibnamefont {Astafiev}},\ }\bibfield  {title} {\bibinfo {title} {{A new type of artificial Josephson atoms for quantum simulation of topological models}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Radiophysics and Quantum Electronics}\ } (\bibinfo {year} {in press})}\BibitemShut {NoStop}%
\end{thebibliography}%


==> anc/supplementary.tex <==
% ****** Start of file apssamp.tex ******
%
%   This file is part of the APS files in the REVTeX 4.2 distribution.
%   Version 4.2a of REVTeX, December 2014
%
%   Copyright (c) 2014 The American Physical Society.
%
%   See the REVTeX 4 README file for restrictions and more information.
%
% TeX'ing this file requires that you have AMS-LaTeX 2.0 installed
% as well as the rest of the prerequisites for REVTeX 4.2
%
% See the REVTeX 4 README file
% It also requires running BibTeX. The commands are as follows:
%
%  1)  latex apssamp.tex
%  2)  bibtex apssamp
%  3)  latex apssamp.tex
%  4)  latex apssamp.tex
%
\documentclass[%
 reprint,
%superscriptaddress,
%groupedaddress,
%unsortedaddress,
%runinaddress,
%frontmatterverbose, 
%preprint,
%preprintnumbers,
%nofootinbib,
%nobibnotes,
%bibnotes,
 amsmath,amssymb,
 aps,
%pra,
%prb,
%rmp,
%prstab,
%prstper,
%floatfix,
]{revtex4-2}

\usepackage{graphicx}% Include figure files
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
\usepackage{gensymb}  
\usepackage{float}
\usepackage{afterpage}
\usepackage{placeins}
\usepackage{hyperref}
% Provides \degree
%\usepackage{hyperref}% add hypertext capabilities
%\usepackage[mathlines]{lineno}% Enable numbering of text and display math
%\linenumbers\relax % Commence numbering lines

%\usepackage[showframe,%Uncomment any one of the following lines to test 
%%scale=0.7, marginratio={1:1, 2:3}, ignoreall,% default settings
%%text={7in,10in},centering,
%%margin=1.5in,
%%total={6.5in,8.75in}, top=1.2in, left=0.9in, includefoot,
%%height=10in,a5paper,hmargin={3cm,0.8in},
%]{geometry}
\usepackage{xcolor}
\begin{document}

\preprint{APS/123-QED}

\title{Supporting Information for Nontrivial topological phases in ``Zig-Zag'' arrays of polarization transmons}% Force line breaks with \\


 %Lines break automatically or can be forced with \\
\author{Konopleva E.E.}%
\author{Fedorov G.P.}
\email{gleb.fedorov@phystech.edu}

\author{Astafiev O.V.}
%

%\noaffiliation

\date{\today}% It is always \today, today,
             %  but any date may be explicitly specified



%\keywords{Suggested keywords}%Use showkeys class option if keyword
                              %display desired
\maketitle

%\tableofcontents

\section{SSH model implementation in the linear limit}

The prototypical 1D SSH model,
\begin{equation}\label{eq:SSH}
    \mathcal H^\text{SSH} = \sum ^N_{n=1} (vc^\dagger _{n,A} c_{n,B} + wc^\dagger_{n,B}c_{n+1, A} + \text{h.c.}),
\end{equation}
can be simulated on the basis of the ``Zig-Zag'' arrays of polarization transmons in the linear regime. In order to implement the SSH-type coupling between artificial atoms, one should restrict the system to a single dipole polarization subspace $p_y$ by shorting one pair of diagonal islands on each artificial atom.  


The strong anisotropy in dipole coupling strengths $t_1$ and $t_2$, which depends on their orientation w.r.t. the nearest-neighbor bonds, induces an energy band gap. In a 17-site array, the presence of the topological edge state in the band gap, localized at either of the chain's ends, is guaranteed by the parity of the chain. Fig. \ref{fig:17ssh} a) shows the edge state that exhibits a near-exponential decay profile into the bulk, consistent with the theory predicting $\psi_{A,n} = \left( -\frac{\omega}{\nu}\right)^n \psi_{A,0}$, where n is the unit cell number starting from the edge. 

The chiral symmetry of the SSH model allows one to extract the winding numbers given by Eq. \ref{eq:winding}, from the amplitudes of the bulk eigenmodes on the A and B sublattices; refer to Sec. \ref{app:subsec} for the methodology. Fig. \ref{fig:17ssh} b) shows the winding diagrams for the upper $\psi_U$ and lower $\psi_L$ bulk eignenmodes, which either wind around the origin, indicating $\mathcal{W} = 1$ or do not ($\mathcal{W} = 0$). Importantly, the difference in topological invariant arises due to the unit cell choice: fixing the unit cell to the left edge results in $\psi_{U/L}^{NT}$ indicating that the topological edge state is indeed hosted by the left edge (A sublattice). Fixing the unit cell to the right edge results in $\psi_{U/L}^{T}$ which yields no edge state localized on the right-hand side, confirming the observations.
\begin{equation}\label{eq:winding}
    \mathcal{W} = \frac{1}{2\pi} \oint _\text{BZ} \frac{\partial \phi}{\partial K} dK,
\end{equation}
where phase $\phi = \tan^{-1}{(t_{2}\sin{K}/(t_{1} + t_2\cos{K}))}$ parametrizes the bulk eigenstates.

% #Importantly, the different unit cell choice is explicitly reflected in the topological invariant obtained: fixing the unit cell to the left edge results in $\psi_{u/l}^{NT}$ indicating that the topological edge state is indeed hosted by the left edge (A sublattice).


\subsection{\label{app:subsec} Winding number in a finite SSH chain}



\begin{figure}
    \centering
    \includegraphics[width=1\linewidth]{sfig1-ssh.pdf}
    \caption{SSH simulation data. a) Edge mode of the 17-site SSH chain. b) Extracted winding diagrams from the lower and upper bulk bands for different unit cell choice. Solid fitted curves represent non-trivial topological phase; dashed curves represent trivial topological phase.}
    \label{fig:17ssh}
\end{figure}

The chiral symmetric periodic SSH Hamiltonian in $K$-space reads: 
\begin{equation}
    \mathcal H_K^\text{SSH}  = \begin{pmatrix}
        0 & t_1 + e^{iK}t_2 \\
        t_1 + e^{-iK}t_2 & 0 \\
    \end{pmatrix}.
\end{equation}

Applying this Hamiltonian to a state $\vec{\psi} = \begin{pmatrix}
\psi_A & \psi_B    
\end{pmatrix}^T $, results in a relationship between the wavefunction amplitudes on the two sublattices given by \cite{Olekhno2020}
\begin{equation}
    \frac{\psi_A}{\psi_B} = \frac{t_1 +e^{iK}t_2}{E_n}.
\end{equation}

Plotting the real and complex parts of $\psi_A/\psi_B$ over the first Brillouin zone $K \in [0, 2\pi]$ is equivalent to plotting scaled $\vec{h}(K)$, which allows us to extract the winding number. In order to obtain periodic wavefunction components, we perform the following Fourier transform: 
\begin{equation}\label{eq:Fourier}
    \psi_A(K) = \sum^N _{n} \psi_A(n)e^{-iKn}, \hspace{0.1cm} \psi_B(K) = \sum^N _{n} \psi_B(n)e^{-iKn},
\end{equation}





\section{Charge dispersion of the polarization transmon}\label{sec:dispersion}

To characterize the charge dispersion of the polarization transmon we utilize its Hamiltonian written in the following form:
\begin{equation}\label{Hamiltonian1}
\begin{aligned}
        \mathcal{H} = &\frac{4e^2}{2} (\vec{n}-\vec{n}_g)^{T} \hat{C}^{-1} (\vec{n}-\vec{n}_g) \\&- E_{J}\big(  \cos{\varphi_1} +  \cos{\varphi_3}  \\ &+ \cos{(\varphi_2 -\varphi_3)} +  \cos{(\varphi_2 - \varphi_1 + \varphi_\text{ext})}\big),
\end{aligned}
\end{equation}
where the degrees of freedom are chosen differently compared to Eq. (1) of the main text so that $\vec{n}_g=n_{g,1-3}$ denotes the induced charges on all the islands except the ground island (presuming that $n_1$ and $n_3$ are diagonal); $\hat{C}$ is the corresponding capacitance matrix. Henceforth we will also assume that $\varphi_\text{ext}=0$.


\begin{figure}
    \centering
    \includegraphics[width=\linewidth]{sfig2-dispersioncomp.pdf}
    \caption{ Charge dispersion $|\epsilon_m|/ E_{01}$ as a function of the $E_J/E_C (E_J/\tilde{E}_C)$ ratio. \textbf{a)} Transmon dispersion for the lowest four levels. \textbf{b)} Polarization transmon $n_\text{g,1}$ dispersion for the lowest 7 levels. \textbf{c)} Polarization transmon $n_\text{g,1-3}$ root-sum-square dispersion for the lowest 7 levels.}
    \label{fig:chargedisp}
\end{figure}

\begin{figure}
    \centering
    \includegraphics[width=\linewidth]{sfig3-elevels-anharm.pdf}
    \caption{ Energy level difference $E_{n0}/ E_{C}(\tilde{E}_C)$, where $E_{n0} = E_n - E_0$, and anharmonicity $\alpha/E_C(\tilde{E}_C)$ as a function of the $E_J/E_C (E_J/\tilde{E}_C)$ ratio. \textbf{a)} Solid curves show energy level difference for the first 6 transitions of the polarization transmon. Dashed  curves show first 5 transitions of the transmon. \textbf{b)} Dashed curve shows anharmonicity of the transmon and solid curves show the anharmonicities of the first polarization transmon triplet.}
    \label{fig:levels}
\end{figure}

It was numerically shown in the previous work \cite{radiophysics} that the polarization transmon exhibits strong charge sensitivity suppression similar to a regular transmon. Fig. ~\ref{fig:chargedisp} shows that at a ratio of $E_J/E_C (E_J/\tilde{E}_C) \approx 50$, the charge dispersion of the first excited state in the polarization transmon is approximately three orders of magnitude smaller than that of the conventional transmon. However, one shall compare physically equivalent configurations to find out if there is indeed a significant advantage over the conventional circuits. While with the $\tilde{E}_C$ definition used, the numerical calculation can be substantiated analytically, as we will show below, one should be careful when comparing the systems with the same $E_J/E_C$ and $E_J/\tilde{E}_C$ ratios.

Fig. ~\ref{fig:levels} b) reveals that our $\tilde E_C$ definition follows closely the convention, with the relative anharmonicities of the polarization transmon dipole modes converging to the transmon anharmonicity at high $E_J/E_C (\tilde{E}_C)$ ratios. However, Fig. ~\ref{fig:levels} a) shows that at a given $E_J/E_C(\tilde{E}_C)$ ratio, the dipole frequencies of the polarization transmon lie well above the frequency of the regular transmon. We thus conclude that physically equivalent, in terms of both frequency and anharmonicity, $E_J/E_C$ and $E_J/\tilde{E}_C$ ratios are given by $E_J/E_C \approx (1.6 - 2.0) E_J/\tilde{E}_C$. This means that the advantage of the p.t. in terms of charge noise protection still stands, but is more modest (less than 1 order of magnitude better at high $E_J/E_C (E_J/\tilde{E}_C)$ ratios).

We can estimate the observed charge dispersion due to the Aharanov-Casher effect, where the inter-well tunneling of virtual fluxons between physically indistinguishable minima in the potential results in the fluxons acquiring the geometric AC phase due to the presence of background charges $\vec n_g$. The geometric-phase action for different paths gives rise to path interference and periodic modulation of energy levels. We analytically explore the origin of this characteristic by quantifying the inter-well tunneling phenomena for polarization transmon using a quasi-classical Wentzel-Kramers-Brillouin (WKB) formalism. 

This approach is valid at high $E_J/E_C$ ratios when the wavefunctions are localized deep inside the potential wells. The well-known result in the literature for the charge dispersion of the $n$th energy level of the transmon obtained via WKB approximation states that $\epsilon_n = E_n(n_g = 1/2) - E_n(n_g = 0) \propto e^{-\sqrt{8E_J/E_C}}$. In close analogy to the transmon, we use the action integral $S = \int ^{\varphi_b}_{\varphi_a} (2M_{n}(E - U))^{1/2}d\varphi_n$ to obtain the exponent of the expression for the polarization transmon fluxon tunnelling at zero external flux. In the three-dimensional polarization transmon potential, the inter-well tunnelling occurs in $2\pi$ phase slips along the $\varphi_n$ axis. The mass tensor component along $\varphi_1$ is $M_1 = (2C + C')\left( \frac{\Phi_0}{2\pi} \right)^2$, the potential barrier height along $\varphi_1$ is $2E_J(1-\cos{(\varphi_1)})$. Defining $\tilde{E}_C = e^2/(2(2C + C'))$, the resulting peak-to-peak charge dispersion is given by $\epsilon_n \propto e^{-\sqrt{16E_J/\tilde{E}_C}}$. 

The additional factor of 2 under the square root appears due to the heightened potential barrier for the polarization transmon at fixed $E_J/E_C (E_J/\tilde{E}_C)$ ratio. In patricular, at $E_J/E_C/(E_J/\tilde{E}_C) $ ratio of 50, the factor of 2 accounts for around 3 orders of magnitude difference observed in Fig.~\ref{fig:chargedisp}.

\section{\label{app:subsec} Trivial and topological edge states in the presence of disorder}

\begin{figure}
    \centering
    \includegraphics[width=0.95\linewidth]{sfig4-noise.pdf}
    \caption{Energy dispersion for edge and bulk states with disorder in the coupling parameters $t_{\bot}$ and $t_{||}$ across 1000 disorder realizations. Data are shown for $t_{||}^{(0)}$ = -0.1 and $t_{\bot}^{(0)} = 0.037$  at each value of the coupling strength $g$. The data are smoothed using a Savitzky–Golay filter with a second-order polynomial.}
    \label{fig:trans_spectrum_disorder}
\end{figure}

The analytical model positions the defect states inside the topologically trivial region where $\mathcal{W} = 0$, and no topological edge states exist according to the bulk-boundary correspondence. To further confirm this, we study the fundamental property of topological states -- their robustness to chiral symmetry preserving disorder. We introduce disorder to the values of $t_{\bot}$ and $t_{\parallel}$ by independently sampling them from uniform distributions centered at their nominal values, $t_{\bot}^{(0)}$ and $t_{||}^{(0)}$, with a range of $\pm 20\%$, $t_{\bot} \sim \mathcal{U}[0.8t_{\bot}^{(0)},1.2t_{\bot}^{(0)}]$
$t_{\parallel} \sim \mathcal{U}[0.8t_{||}^{(0)},1.2t_{||}^{(0)}]$. To produce Fig. \ref{fig:trans_spectrum_disorder}, the energy dispersion (a measure of disorder-induced broadening) of mid-spectrum ($N$-th) and mid-bulk ($3N/4$-th) eigenstates was computed by calculating standard deviation across 1000 distinct disorder realizations of the hopping amplitudes $t_{\bot}$ and $t_{||}$ for each $g$. 

The comparison distinguishes the trivial edge modes from the topological ones. For $g < 0.02$, the edge state exhibits a flat, zero dispersion, confirming its topological nature. As $g$ increases through the transition at $g_c = 0.0315$, this dispersion broadens, converging with the bulk modes, which signifies a loss of topological protection. This evolution confirms the analytical prediction -- the defect states at high $g$ are topologically trivial.

\bibliography{bibliography}% Produces the bibliography via BibTeX.

\end{document}
%
% ****** End of file apssamp.tex ******

